The RoboPol optical polarization survey of gamma-ray - loud blazars

We present first results from RoboPol, a novel-design optical polarimeter operating at the Skinakas Observatory in Crete. The data, taken during the May - June 2013 commissioning of the instrument, constitute a single-epoch linear polarization survey of a sample of gamma-ray - loud blazars, defined according to unbiased and objective selection criteria, easily reproducible in simulations, as well as a comparison sample of, otherwise similar, gamma-ray - quiet blazars. As such, the results of this survey are appropriate for both phenomenological population studies and for tests of theoretical population models. We have measured polarization fractions as low as $0.015$ down to $R$ magnitude of 17 and as low as $0.035$ down to 18 magnitude. The hypothesis that the polarization fractions of gamma-ray - loud and gamma-ray - quiet blazars are drawn from the same distribution is rejected at the $10^{-3}$ level. We therefore conclude that gamma-ray - loud and gamma-ray - quiet sources have different optical polarization properties. This is the first time this statistical difference is demonstrated in optical wavelengths. The polarization fraction distributions of both samples are well-described by exponential distributions with averages of $\langle p \rangle =6.4 ^{+0.9}_{-0.8}\times 10^{-2}$ for gamma-ray--loud blazars, and $\langle p \rangle =3.2 ^{+2.0}_{-1.1}\times 10^{-2}$ for gamma-ray--quiet blazars. The most probable value for the difference of the means is $3.4^{+1.5}_{-2.0}\times 10^{-2}$. The distribution of polarization angles is statistically consistent with being uniform.

==> anc/OnLineTable.prn <==
# Column description:
# 1: The RoboPol identification name - 2: A common survey name - 3, 4: RA, DEC - 5: redshift - 6: reference for the redshift - 7: BZCAT Class as of November 14, 2013 with "BZB" 
#    denoting BL Lac objects, "BZ?" BL Lac candidates, "BZQ" flat-spectrum radio quasars and "BZU" blazars of uncertain type - 8: other monitoring programs with "O" for OVRO 
#    15 GHz, "T" Torun 30 GHz and F1 and F2 F-GAMMA monitoring before or after June 2009 - 9: Flux Density at 15 GHz averaged over June-August 2013 - 10 its uncertainty - 
#    11: The intrinsic modulation index as computed by Richards et al. 2011 - 12, 13: the lower and upper uncertainty - 14: Photon Flux above 100 MeV - 15, 16: The spectral 
#    index and its uncertainty as given in the 2FGL - 17: the variability index as given in the 2FGL - 18: Flag indicating whether the source is in CGRaBS.       
#
# Redshift References:   
# 1 : 2013ApJ...764..135S,Spectroscopy of BL Lacs
# 2 : 2012ApJ...748...49S,Spectroscopy of 1LAC broad line quasars 
# 3 : 2011ApJ...743..171A,The Second Catalog of AGN Detected by the Fermi LAT
# 4 : 2010ApJ...715..429A,The First Catalog of AGN Detected by the Fermi LAT
# 5 : 2008ApJS..175...97H,Candidate Gamma-Ray Blazar Survey
# 6 : M. Shaw, personal comm. with JLR, circa Aug 2011.
#
# 1             2                      3            4                    5    6  7      8             9      10     11       12       13           14       15     16        17         18
# ROBOPOL ID    Survey Name            RA           DEC           redshift  ref  Class  Programs   S_15     err     mi  low-err  upp_err  Photon_Flux  spc_ind    err   var_ind  in_CGRaBS
#                                      (J2000)      (J2000)                                        (Jy)    (Jy)                          (cm^-2 s^-1)  
# -----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
RBPLJ0841+7053  4C +71.07              08h41m24.2s  +70d53m41.9s     2.218    4    BZQ  OTF1F2   2.3369  0.0176  0.153    0.010    0.012  5.98613E-08    2.948  0.073     91.468         0 
RBPLJ0848+6606  GB6 J0848+6605         08h48m54.6s  +66d06m09.6s        na   na    BZ?  O        0.0199  0.0019  0.000    0.000    0.000  2.01244E-08    1.961  0.162     33.012	 0 
RBPLJ0956+2515  OK 290                 09h56m49.8s  +25d15m15.9s     0.708    2    BZQ  O        1.3769  0.0220  0.192    0.009    0.009  2.50564E-08    2.394  0.074     84.719	 1 
RBPLJ0957+5522  4C +55.17              09h57m38.1s  +55d22m57.0s     0.899    2    BZQ  OT       1.1663  0.0069  0.028    0.003    0.003  8.37743E-08    1.831  0.034     23.410	 0 
RBPLJ1014+2301  4C +23.24              10h14m46.9s  +23d01m15.9s     0.565    5    BZQ  O        1.2459  0.0050  0.085    0.004    0.004  2.44111E-08    2.536  0.161     33.015	 1 
RBPLJ1018+3542  B2 1015+35B            10h18m10.9s  +35d42m38.9s     1.228    2    BZQ  O        0.4606  0.0036  0.048    0.003    0.003  2.34189E-08    2.895  0.198     27.362	 1 
RBPLJ1032+3738  B3 1029+378            10h32m40.6s  +37d38m26.9s        na   na    BZB  O        0.0350  0.0027  0.000    0.000    0.000  2.08302E-08    2.223  0.107     21.180	 0 
RBPLJ1037+5711  GB6 J1037+5711         10h37m44.2s  +57d11m54.9s        na   na    BZB  OT       0.1497  0.0105  0.376    0.030    0.034  2.20125E-08    1.906  0.048     28.381	 0 
RBPLJ1041+0610  4C +06.41              10h41m17.0s  +06d10m15.9s     1.265    5    BZQ  O        1.0247  0.0208  0.051    0.003    0.003  3.99939E-08    2.523  0.084     51.024	 1 
RBPLJ1048+7143  S5 1044+71             10h48m27.6s  +71d43m35.0s     1.150    5    BZU  O        1.8118  0.0558  0.168    0.008    0.009  5.03474E-08    2.342  0.051     77.863	 1 
RBPLJ1054+2210  87GB 105148.6+222705   10h54m30.6s  +22d10m54.0s        na   na    BZB  O        0.0406  0.0010  0.000    0.000    0.000  3.14081E-08    2.147  0.076     56.098	 0 
RBPLJ1058+5628  TXS 1055+567           10h58m37.6s  +56d28m10.9s     0.143    4    BZB  OT       0.1888  0.0017  0.056    0.006    0.007  4.28396E-08    1.927  0.034     67.519	 1 
RBPLJ1104+0730  MG1 J110424+0730       11h04m23.9s  +07d30m52.9s        na   na    BZB  O        0.1613  0.0058  0.107    0.012    0.014  2.31633E-08    2.196  0.120     31.763	 0 
RBPLJ1121-0553  PKS 1118-05            11h21m25.0s  -05d53m56.0s     1.297    4    BZQ  O        0.4057  0.0091  0.105    0.010    0.012  6.77362E-08    2.300  0.041    480.346	 0 
RBPLJ1132+0034  PKS B1130+008          11h32m45.5s  +00d34m27.0s     0.678    1    BZB  O        0.1726  0.0034  0.061    0.008    0.009  3.06469E-08    2.178  0.070     35.362	 0 
RBPLJ1152-0841  PKS B1149-084          11h52m17.2s  -08d41m03.0s     2.367    2    BZQ  O        0.6237  0.0174  0.325    0.019    0.021  2.60271E-08    2.170  0.112     26.360	 1 
RBPLJ1203+6031  SBS 1200+608           12h03m03.4s  +60d31m18.9s     0.065    4    BZB  O        0.1558  0.0110  0.151    0.014    0.015  2.35543E-08    1.993  0.127     33.426	 0 
RBPLJ1204-0710  1RXS J120417.0-070959  12h04m16.6s  -07d10m08.0s     0.185    4    BZB  O        0.1405  0.0032  0.044    0.013    0.014  2.48118E-08    2.129  0.158     25.903	 0 
RBPLJ1217+3007  1ES 1215+303           12h17m52.0s  +30d07m00.0s     0.130    4    BZB  OF2      0.3465  0.0041  0.094    0.005    0.006  5.60856E-08    2.019  0.036     96.197	 1 
RBPLJ1220+0203  PKS 1217+02            12h20m11.8s  +02d03m42.0s        na   na    BZQ  O        0.3814  0.0157     na       na       na  2.39454E-08    2.663  0.191     33.503	 0 
RBPLJ1222+0413  4C +04.42              12h22m22.5s  +04d13m14.9s     0.966    2    BZQ  O        1.0948  0.0117  0.160    0.009    0.010  7.28709E-08    2.766  0.066     51.196	 1 
RBPLJ1224+2436  MS 1221.8+2452         12h24m24.1s  +24d36m23.0s     0.218    3    BZB  O        0.0300  0.0017     na       na       na  2.55175E-08    2.035  0.185     21.795	 0 
RBPLJ1230+2518  ON 246                 12h30m13.9s  +25d18m06.9s     0.135    5    BZB  O        0.6596  0.0120  0.327    0.018    0.020  2.23075E-08    2.274  0.111     53.833	 1 
RBPLJ1238-1959  PMN J1238-1959         12h38m24.4s  -19d59m13.7s        na   na    nan  O        0.1082  0.0025     na       na       na  2.27387E-08    2.294  0.176     21.256	 0 
RBPLJ1245+5709  1RXS J124510.5+571020  12h45m10.0s  +57d09m53.9s        na   na    BZB  O        0.1012  0.0080     na       na       na  2.00989E-08    2.109  0.168     17.056	 0 
RBPLJ1248+5820  PG 1246+586            12h48m18.7s  +58d20m27.9s        na   na    BZB  OT       0.1053  0.0013  0.166    0.010    0.011  3.03944E-08    1.949  0.038     31.915	 1 
RBPLJ1253+5301  S4 1250+53             12h53m11.8s  +53d01m10.9s     0.178    4    BZB  O        0.3016  0.0027  0.056    0.005    0.006  3.08307E-08    1.974  0.040     56.895	 0 
RBPLJ1256-0547  3C 279                 12h56m11.0s  -05d47m21.0s     0.536    4    BZQ  OF1F2   28.6327  0.0383  0.174    0.007    0.008  5.36388E-07    2.221  0.019   2935.790	 1 
RBPLJ1337-1257  PKS 1335-127           13h37m39.7s  -12d57m24.0s     0.539    5    BZQ  O        5.8821  0.1671  0.215    0.015    0.016  4.97933E-08    2.440  0.069     39.701	 1 
RBPLJ1354-1041  PKS 1352-104           13h54m46.4s  -10d41m02.0s     0.332    4    BZQ  OF2      0.5126  0.0058  0.179    0.012    0.014  4.56456E-08    2.565  0.077    193.472	 0 
RBPLJ1357+0128  RX J1357.6+0128        13h57m38.6s  +01d28m13.0s        na   na    BZB  O        0.0362  0.0012     na       na       na  2.02438E-08    2.280  0.157     24.688	 0 
RBPLJ1419+5423  OQ 530                 14h19m46.6s  +54d23m13.9s     0.153    1    BZB  O        0.8698  0.0500  0.220    0.011    0.012  2.08111E-08    2.366  0.114     32.740	 1 
RBPLJ1427+2348  PKS 1424+240           14h27m00.3s  +23d48m00.0s        na   na    BZB  O        0.3974  0.0005  0.062    0.005    0.006  5.95452E-08    1.778  0.023     77.723	 0 
RBPLJ1510-0543  PKS 1508-05            15h10m53.5s  -05d43m06.9s     1.185    4    BZQ  O        1.1854  0.0069  0.032    0.004    0.004  9.26147E-08    2.444  0.065     45.020	 0 
RBPLJ1512-0905  PKS 1510-08            15h12m50.5s  -09d05m58.9s     0.360    4    BZQ  OF1F2    2.6130  0.1393  0.242    0.017    0.019  9.73105E-07    2.288  0.014   6405.888	 0 
RBPLJ1512+0203  PKS 1509+022           15h12m15.7s  +02d03m16.9s     0.219    2    BZU  O        0.3466  0.0094  0.080    0.007    0.008  2.26694E-08    2.174  0.077     29.990	 0 
RBPLJ1516+1932  PKS 1514+197           15h16m56.8s  +19d32m12.9s        na   na    BZB  O        0.7160  0.0073  0.284    0.012    0.012  2.34973E-08    2.462  0.157     22.800	 1 
RBPLJ1542+6129  GB6 J1542+6129         15h42m56.8s  +61d29m54.9s        na   na    BZB  OTF2     0.1300  0.0063  0.122    0.008    0.009  5.70488E-08    1.971  0.027    152.009	 0 
RBPLJ1548-2251  PMN J1548-2251         15h48m49.7s  -22d51m02.2s        na   na    BZ?  na           na      na     na       na       na  2.42428E-08    1.933  0.130     19.856	 0 
RBPLJ1550+0527  4C +05.64              15h50m35.2s  +05d27m10.0s     1.417    2    BZQ  O        2.2707  0.0129  0.025    0.002    0.002  2.95507E-08    2.320  0.107     27.279	 1 
RBPLJ1555+1111  PG 1553+113            15h55m43.0s  +11d11m23.9s        na   na    BZB  OT       0.1683  0.0032  0.085    0.006    0.006  6.47066E-08    1.665  0.022     93.459	 1 
RBPLJ1558+5625  TXS 1557+565           15h58m48.1s  +56d25m14.0s     0.300    4    BZB  O        0.1987  0.0023  0.053    0.006    0.007  2.22494E-08    2.098  0.092     43.907	 0 
RBPLJ1604+5714  GB6 J1604+5714         16h04m37.3s  +57d14m35.9s     0.720    5    BZQ  O        0.9174  0.0197  0.165    0.008    0.009  5.03892E-08    2.497  0.060     90.199	 1 
RBPLJ1608+1029  4C +10.45              16h08m46.1s  +10d29m07.0s     1.232    2    BZQ  O        0.3752  0.0033  0.273    0.014    0.016  6.05044E-08    2.331  0.103    114.416	 1 
RBPLJ1635+3808  4C +38.41              16h35m15.4s  +38d08m03.9s     1.813    2    BZQ  OTF1F2   4.3913  0.0774  0.109    0.006    0.007  2.87002E-07    2.248  0.028   1010.287	 1 
RBPLJ1637+4717  4C +47.44              16h37m45.1s  +47d17m32.9s     0.735    2    BZQ  O        1.2596  0.0125  0.118    0.007    0.008  4.56198E-08    2.411  0.058    355.912	 1 
RBPLJ1642+3948  3C 345                 16h42m58.8s  +39d48m37.0s     0.593    2    BZQ  OTF1F2   6.1434  0.0696  0.096    0.006    0.006  1.03743E-07    2.489  0.056    111.691	 1 
RBPLJ1643-0646  NVSS J164328-064619    16h43m28.9s  -06d46m19.7s        na   na    nan  O        0.0264  0.0021  0.341    0.021    0.024  4.83678E-08    2.139  0.156     20.530	 0 
RBPLJ1649+5235  87GB 164812.2+524023   16h49m25.0s  +52d35m15.0s        na   na    BZ?  O        0.0771  0.0016  0.110    0.012    0.014  1.99827E-08    2.256  0.119     25.599	 0 
RBPLJ1653+3945  Mkn 501                16h53m52.2s  +39d45m35.9s     0.034    4    BZB  OTF1F2   1.0964  0.0055  0.032    0.002    0.002  4.82644E-08    1.738  0.027     72.326	 1 
RBPLJ1722+1013  TXS 1720+102           17h22m44.6s  +10d13m35.8s     0.732    4    BZQ  O        0.2082  0.0056  0.261    0.018    0.020  4.16041E-08    2.230  0.064     91.685	 0 
RBPLJ1727+4530  S4 1726+45             17h27m27.6s  +45d30m38.9s     0.714    5    BZQ  O        1.0034  0.0135  0.199    0.012    0.013  5.46298E-08    2.575  0.055    114.122	 1 
RBPLJ1748+7005  S4 1749+70             17h48m32.8s  +70d05m49.9s     0.770    5    BZB  O        0.8300  0.0146  0.190    0.009    0.010  2.49517E-08    2.040  0.057     27.584	 1 
RBPLJ1749+4321  B3 1747+433            17h49m00.3s  +43d21m51.0s        na   na    BZB  O        0.3358  0.0023  0.076    0.004    0.004  2.24803E-08    2.220  0.082     33.323	 1 
RBPLJ1754+3212  RX J1754.1+3212        17h54m11.8s  +32d12m22.7s        na   na    BZ?  O        0.0452  0.0016  0.239    0.019    0.021  2.82631E-08    2.017  0.062     56.268	 0 
RBPLJ1800+7828  S5 1803+784            18h00m45.6s  +78d28m04.0s     0.680    5    BZB  OTF1F2   2.3278  0.0253  0.121    0.007    0.008  7.67078E-08    2.231  0.030    292.660	 1 
RBPLJ1806+6949  3C 371                 18h06m50.5s  +69d49m27.9s     0.050    4    BZB  OF1      1.5259  0.0071  0.069    0.004    0.004  5.37146E-08    2.189  0.037    137.719	 1 
RBPLJ1809+2041  RX J1809.3+2041        18h09m25.5s  +20d41m31.0s        na   na    nan  O        0.0415  0.0033     na       na       na  3.00822E-08    2.169  0.238     12.731	 0 
RBPLJ1813+0615  TXS 1811+062           18h13m33.4s  +06d15m42.0s        na   na    BZ?  O        0.2468  0.0045  0.260    0.016    0.018  2.26613E-08    1.973  0.134     37.006	 1 
RBPLJ1813+3144  B2 1811+31             18h13m35.2s  +31d44m17.0s     0.117    4    BZ?  OT       0.1118  0.0022  0.073    0.009    0.010  2.21863E-08    2.109  0.072     33.335	 0 
RBPLJ1824+5651  4C +56.27              18h24m07.0s  +56d51m01.0s     0.664    6    BZB  OF1      1.0713  0.0092  0.084    0.004    0.005  7.06483E-08    2.434  0.044    223.427	 1 
RBPLJ1836+3136  RX J1836.2+3136        18h36m21.2s  +31d36m26.9s        na   na    BZ?  O        0.0366  0.0028     na       na       na  2.89916E-08    2.284  0.128     37.494	 0 
RBPLJ1838+4802  GB6 J1838+4802         18h38m49.0s  +48d02m34.0s        na   na    BZB  O        0.0304  0.0010  0.279    0.029    0.033  2.11892E-08    1.725  0.103     46.544	 0 
RBPLJ1844+5709  TXS 1843+571           18h44m51.0s  +57d09m38.7s        na   na    nan  O        0.0843  0.0015     na       na       na  2.43261E-08    2.487  0.163     17.727	 0 
RBPLJ1849+6705  S4 1849+67             18h49m16.0s  +67d05m40.9s     0.657    5    BZQ  OF2      1.6977  0.0352  0.142    0.007    0.008  1.10057E-07    2.092  0.037   1497.373	 1 
RBPLJ1903+5540  TXS 1902+556           19h03m11.5s  +55d40m37.9s        na   na    BZ?  OT       0.1372  0.0018  0.222    0.016    0.018  3.20917E-08    1.939  0.044     25.046	 0 
RBPLJ1927+6117  S4 1926+61             19h27m30.4s  +61d17m31.9s        na   na    BZB  O        1.0872  0.0101  0.175    0.008    0.009  3.14209E-08    2.075  0.119     34.117	 1 
RBPLJ1959+6508  1ES 1959+650           19h59m59.8s  +65d08m53.9s     0.049    4    BZB  OTF1     0.2555  0.0021  0.086    0.004    0.005  5.97235E-08    1.937  0.031     52.301	 1 
RBPLJ2000-1748  PKS 1958-179           20h00m56.9s  -17d48m56.9s     0.652    5    BZQ  O        1.3719  0.0430  0.390    0.022    0.025  5.86805E-08    2.380  0.060     98.612	 1 
RBPLJ2005+7752  S5 2007+77             20h05m30.9s  +77d52m42.9s     0.342    5    BZB  O        0.8386  0.0033  0.223    0.011    0.011  2.10116E-08    2.217  0.091     46.567	 1 
RBPLJ2015-0137  PKS 2012-017           20h15m15.1s  -01d37m32.0s        na   na    BZB  O        0.3516  0.0026  0.044    0.004    0.005  4.84847E-08    2.247  0.112     20.486	 0 
RBPLJ2016-0903  PMN J2016-0903         20h16m26.7s  -09d03m22.1s        na   na    nan  O        0.0870  0.0022     na       na       na  2.76029E-08    2.048  0.080     31.893	 0 
RBPLJ2022+7611  S5 2023+760            20h22m35.5s  +76d11m26.0s     0.594    1    BZB  O        1.0373  0.0097  0.299    0.019    0.021  3.04582E-08    2.318  0.070     57.890	 1 
RBPLJ2030-0622  TXS 2027-065           20h30m14.7s  -06d22m05.1s     0.671    2    BZQ  O        0.1262  0.0019  0.213    0.016    0.018  5.26745E-08    2.732  0.097     95.860	 0 
RBPLJ2030+1936  RX J2030.8+1935        20h30m57.1s  +19d36m12.8s        na   na    nan  O        0.0277  0.0015     na       na       na  2.11609E-08    1.876  0.149     27.526	 0 
RBPLJ2039-1046  TXS 2036-109           20h39m00.7s  -10d46m41.9s        na   na    BZ?  O        0.1820  0.0038  0.250    0.017    0.019  2.20537E-08    1.988  0.066     52.455	 0 
RBPLJ2131-0915  RBS 1752               21h31m35.3s  -09d15m21.9s     0.449    4    BZB  O        0.0308  0.0014  0.000    0.000    0.000  2.29079E-08    2.092  0.155     17.940	 0 
RBPLJ2143+1743  OX 169                 21h43m35.5s  +17d43m48.0s     0.211    5    BZQ  OTF2     0.7241  0.0127  0.197    0.008    0.009  1.58232E-07    2.580  0.031    236.152	 1 
RBPLJ2146-1525  PKS 2143-156           21h46m22.9s  -15d25m42.9s     0.698    5    BZQ  O        0.7608  0.0061  0.106    0.006    0.007  2.73318E-08    2.607  0.161     32.553	 1 
RBPLJ2147+0929  PKS 2144+092           21h47m10.0s  +09d29m45.9s     1.113    5    BZQ  OF2      0.4710  0.0117  0.283    0.012    0.013   1.0558E-07    2.514  0.038    344.874	 1 
RBPLJ2148+0657  4C +06.69              21h48m05.3s  +06d57m38.0s     0.999    5    BZQ  O        3.3998  0.0130  0.048    0.002    0.002  2.72146E-08    2.769  0.156     18.243	 1 
RBPLJ2149+0322  PKS B2147+031          21h49m41.9s  +03d22m51.4s        na   na    nan  O        0.1159  0.0055  0.069    0.011    0.012  2.26731E-08    2.101  0.125     34.714	 0 
RBPLJ2202+4216  BL Lacertae            22h02m43.2s  +42d16m40.0s     0.069    4    BZB  OTF1F2   7.4795  0.1889  0.165    0.009    0.010  1.69523E-07    2.107  0.036    266.983	 0 
RBPLJ2217+2421  B2 2214+24B            22h17m00.7s  +24d21m46.0s     0.505    5    BZ?  O        0.6649  0.0037  0.162    0.006    0.007  2.97178E-08    2.240  0.104     21.483	 1 
RBPLJ2232+1143  CTA 102                22h32m36.4s  +11d43m50.0s     1.037    4    BZQ  OTF1F2   3.7096  0.0203  0.238    0.014    0.015  9.86202E-08    2.327  0.067    150.993	 0 
RBPLJ2253+1608  3C 454.3               22h53m57.7s  +16d08m53.0s     0.859    5    BZQ  OTF1F2   5.0542  0.0172  0.484    0.023    0.025  2.33774E-06    2.226  0.008  14189.436	 1 
RBPLJ2321+2732  4C +27.50              23h21m59.9s  +27d32m46.4s     1.253    4    BZQ  O        0.9293  0.0046  0.086    0.005    0.006  2.35305E-08    2.306  0.131     25.753	 0 
RBPLJ2325+3957  B3 2322+396            23h25m17.8s  +39d57m37.0s        na   na    BZB  O        0.0777  0.0026  0.249    0.015    0.016  2.40226E-08    1.989  0.060    131.524	 0 
RBPLJ2340+8015  1RXS J234051.4+801513  23h40m53.6s  +80d15m12.9s     0.274    4    BZ?  O        0.0465  0.0020  0.166    0.026    0.030  2.44517E-08    1.875  0.054     25.225	 0 
J0017+8135      S5 0014+81             00h17m08.5s  +81d35m08.1s     3.387    5    BZQ  O        1.0024  0.0048  0.047    0.003    0.003           na       na     na        na	         1 
J0702+8549      NVSS J070233+854952    07h02m32.8s  +85d49m52.5s     1.059    5    BZQ  O        0.1416  0.0039  0.089    0.006    0.006           na       na     na        na	         1 
J1010+8250      S5 1003+83             10h10m15.8s  +82d50m14.4s     0.322    5    BZQ  O        0.8968  0.0176  0.041    0.003    0.003           na       na     na        na	         1 
J1017+6116      TXS 1013+615           10h17m25.9s  +61d16m27.5s     2.805    5    BZQ  O        0.4392  0.0253  0.059    0.005    0.005           na       na     na        na	         1 
J1148+5924      S4 1146+59             11h48m50.4s  +59d24m56.4s     0.011    5    BZU  O        0.3910  0.0030  0.060    0.004    0.004           na       na     na        na	         1 
J1436+6336      S4 1435+63             14h36m45.8s  +63d36m37.9s     2.066    5    BZQ  O        1.1759  0.0035  0.032    0.002    0.002           na       na     na        na	         1 
J1526+6650                             15h26m42.9s  +66d50m54.6s     3.020    5    BZQ  O        0.2860  0.0036  0.095    0.005    0.006           na       na     na        na	         1 
J1551+5806      GB6 J1551+5806         15h51m58.2s  +58d06m44.5s     1.320    5    BZQ  O        0.2616  0.0012  0.054    0.003    0.003           na       na     na        na	         1 
J1603+5730      4C +57.27              16h03m55.9s  +57d30m54.4s     2.858    5    nan  O        0.2185  0.0019  0.085    0.005    0.005           na       na     na        na	         1 
J1623+6624      BZQ J1623+6624         16h23m04.5s  +66d24m01.1s     0.203    5    BZQ  O        0.1588  0.0031  0.075    0.004    0.005           na       na     na        na	         1 
J1624+5652      BZB J1624+5652         16h24m32.2s  +56d52m28.0s        na   na    BZB  O        0.2179  0.0023  0.132    0.008    0.009           na       na     na        na	         1 
J1638+5720      S4 1637+57             16h38m13.5s  +57d20m24.0s     0.751    5    BZQ  O        1.0090  0.0164  0.178    0.010    0.012           na       na     na        na	         1 
J1854+7351      S5 1856+73             18h54m57.3s  +73d51m19.9s     0.460    5    BZQ  O        0.5107  0.0034  0.105    0.006    0.006           na       na     na        na	         1 
J1927+7358      S5 1928+73             19h27m48.5s  +73d58m01.6s     0.303    5    BZQ  O        3.5772  0.0315  0.151    0.008    0.008           na       na     na        na	         1 
J2042+7508      S5 2043+749            20h42m37.3s  +75d08m02.4s     0.104    5    nan  O        0.2213  0.0023  0.079    0.006    0.007           na       na     na        na	         1 


==> anc/Table2New.prn <==
#
# RoboPol ID       R    err       P     err    Chi    err      Photometry         Date
#               (mag)  (mag)   (fraction)     (deg)  (deg)                        (First   -    Last)
# -----------------------------------------------------------------------------------------------------
RBPLJ0841+7053   16.6   0.1   0.020   0.006   -19.1     9.0    PTF                24-Jun-13		       
RBPLJ0848+6606   18.2   0.1   0.014   0.021     8.2    43.3    PTF 		  21-Jun-13		      
RBPLJ0956+2515   17.6   0.1   0.020   0.024   -65.3    36.9    USNOB1.0 R2 	  10-Jun-13		      
RBPLJ0957+5522   15.7   0.1   0.057   0.008     4.7     4.2    USNOB1.0 R2 	  25-Jun-13		      
RBPLJ1014+2301   17.0   0.1   0.009   0.010    30.1    31.3    USNOB1.0 R2 	  11-Jun-13		      
RBPLJ1018+3542   17.1   0.1   0.014   0.013   -61.5    28.1    USNOB1.0 R2 	  19-Jun-13		      
RBPLJ1032+3738   17.9   0.2   0.098   0.022    47.8     6.3    USNOB1.0 R2 	  25-Jun-13		      
RBPLJ1037+5711   16.2   0.04  0.037   0.005    42.9     3.6    USNOB1.0 R2 	  22-Jun-13, 24-Jun-13	      
RBPLJ1041+0610   16.7   0.1   0.011   0.012   -54.4    21.2    PTF 		  08-Jun-13		      
RBPLJ1048+7143   15.9   0.3   0.070   0.005   -44.1     2.1    PTF 		  24-Jun-13		      
RBPLJ1054+2210   17.7   0.1   0.073   0.013    -4.9     5.4    USNOB1.0 R1 	  08-Jun-13		      
RBPLJ1058+5628   14.9   0.3   0.036   0.004   -57.0     2.9    USNOB1.0 R1 	  21-Jun-13		      
RBPLJ1104+0730    NAN   NAN   0.149   0.007    38.0    1.4     None  		  09-Jun-13, 25-Jun-13	      
RBPLJ1121-0553   18.4   0.1   0.037   0.038   -49.4    30.7    PTF 		  09-Jun-13		      
RBPLJ1132+0034   17.8   0.1   0.071   0.012   -82.5     4.7    USNOB1.0 R2 	  11-Jun-13, 26-Jun-13	      
RBPLJ1152-0841   18.0   0.2   0.007   0.049   -62.6   197.1    USNOB1.0 R2 	  11-Jun-13		      
RBPLJ1203+6031   15.6   0.04  0.014   0.005    38.8    10.6    PTF 		  19-Jun-13		      
RBPLJ1204-0710   16.4   0.4   0.028   0.006    -7.8     9.2    USNOB1.0 R2 	  06-Jun-13		      
RBPLJ1217+3007   14.7   0.02  0.109   0.002   -11.7     0.5    PTF 		  22-Jun-13, 24-Jun-13	      
RBPLJ1220+0203   15.3   0.1   0.008   0.003    11.0    10.0    USNOB1.0 R2 	  23-Jun-13		      
RBPLJ1222+0413   18.0   0.1   0.108   0.030   -91.2     5.9    PTF 		  23-Jun-13		      
RBPLJ1224+2436   15.8   0.1   0.089   0.003    21.7     1.1    PTF 		  23-Jun-13		      
RBPLJ1230+2518   15.0   0.2   0.055   0.002   -73.8     0.9    USNOB1.0 R2 	  23-Jun-13		      
RBPLJ1238-1959   16.7   0.2   0.184   0.017    59.9     2.7    USNOB1.0 R2 	  21-Jun-13		      
RBPLJ1245+5709   16.9   0.3   0.169   0.013     9.7     2.1    PTF 		  22-Jun-13		      
RBPLJ1248+5820   15.0   0.1   0.044   0.003   -34.8     2.2    PTF 		  19-Jun-13		      
RBPLJ1253+5301   16.4   0.02  0.139   0.003    39.8     0.8    PTF 		  22-Jun-13, 24-Jun-13	      
RBPLJ1256-0547   15.3   0.03  0.232   0.002    39.6     0.4    PTF 		  30-May-13, 23-Jun-13	      
RBPLJ1337-1257   17.7   0.1   0.123   0.026    80.3     5.5    USNOB1.0 R2 	  21-Jun-13		      
RBPLJ1354-1041   16.6   0.2   0.004   0.010    71.9    75.8    USNOB1.0 R2 	  21-Jun-13		      
RBPLJ1357+0128   17.1   0.1   0.137   0.010   -10.1     2.1    USNOB1.0 R2 	  24-Jun-13, 26-Jun-13	      
RBPLJ1419+5423   14.6   0.01  0.039   0.003   -65.8     1.9    PTF 		  22-Jun-13		      
RBPLJ1427+2348   13.7   0.04  0.035   0.001   -54.6     0.9    PTF 		  31-May-13, 11-Jun-13	      
RBPLJ1510-0543   17.1   0.02  0.014   0.010    39.6    21.8    PTF 		  11-Jun-13		      
RBPLJ1512-0905   15.9   0.3   0.028   0.006    29.9     6.2    USNOB1.0 R2 	  11-Jun-13		      
RBPLJ1512+0203   16.7   0.1   0.079   0.007   -29.4     2.7    PTF 		  11-Jun-13		      
RBPLJ1516+1932   18.2   0.1   0.012   0.020    72.2    46.1    PTF 		  06-Jun-13		      
RBPLJ1542+6129   14.8   0.03  0.092   0.003   -25.1     1.0    PTF 		  19-Jun-13		      
RBPLJ1548-2251   15.8   0.5   0.027   0.011   -69.0    11.6    USNOB1.0 R2 	  11-Jun-13		      
RBPLJ1550+0527   18.1   0.2   0.039   0.021   -42.9    17.1    USNOB1.0 R2 	  10-Jun-13, 26-Jun-13	      
RBPLJ1555+1111   14.2   0.1   0.030   0.002   -61.3     1.7    PTF 		  31-May-13, 10-Jun-13	      
RBPLJ1558+5625   17.0   0.5   0.071   0.007   -19.7     2.8    USNOB1.0 R2 	  09-Jun-13		      
RBPLJ1604+5714   17.8   0.1   0.028   0.010   -26.8    10.6    PTF 		  19-Jun-13		      
RBPLJ1608+1029   18.1   0.1   0.017   0.024    72.2    39.6    PTF 		  31-May-13, 11-Jun-13	      
RBPLJ1635+3808   16.5   0.01  0.022   0.004    -7.7     5.3    PTF 		  31-May-13, 06-Jun-13	      
RBPLJ1637+4717   18.1   0.1   0.042   0.010   -12.3     6.5    USNOB1.0 R2 	  01-Jun-13, 06-Jun-13	      
RBPLJ1642+3948   17.6   0.1   0.031   0.012    61.9    10.9    USNOB1.0 R2 	  08-Jun-13		      
RBPLJ1643-0646   16.9   0.2   0.028   0.015    14.1    15.1    USNOB1.0 R2 	  08-Jun-13		      
RBPLJ1649+5235   17.0   0.5   0.090   0.004   -30.8     1.3    USNOB1.0 R2 	  09-Jun-13		      
RBPLJ1653+3945   13.7   0.0   0.027   0.001     1.8     0.8    PTF 		  01-Jun-13, 27-Jun-13	      
RBPLJ1722+1013   17.6   0.3   0.257   0.022   -30.4     2.8    USNOB1.0 R2 	  10-Jun-13, 27-Jun-13	      
RBPLJ1727+4530   17.3   0.2   0.063   0.021    50.4     9.1    USNOB1.0 R2 	  10-Jun-13		      
RBPLJ1748+7005   15.7   0.2   0.160   0.002    67.2     0.5    USNOB1.0 R2 	  19-Jun-13		      
RBPLJ1749+4321   17.4   0.4   0.214   0.012    -1.3     1.6    USNOB1.0 R2 	  09-Jun-13		      
RBPLJ1754+3212   16.6   0.3   0.060   0.005    -6.0     2.5    USNOB1.0 R2 	  18-Jun-13		      
RBPLJ1800+7828   16.3   0.2   0.047   0.005   -72.4     3.2    USNOB1.0 R2 	  21-Jun-13		      
RBPLJ1806+6949   14.2   0.1   0.088   0.002    81.6     0.6    USNOB1.0 R2 	  26-May-13, 19-Jun-13	      
RBPLJ1809+2041   19.5   0.8   0.065   0.010   -32.2     4.5    USNOB1.0 R2 	  08-Jun-13		      
RBPLJ1813+0615   16.1   0.2   0.161   0.005    39.6     1.0    USNOB1.0 R2 	  12-Jun-13, 24-Jun-13	      
RBPLJ1813+3144   16.1   0.1   0.050   0.004    51.1     2.2    USNOB1.0 R2 	  03-Jun-13, 24-Jun-13	      
RBPLJ1824+5651   15.5   0.1   0.031   0.004   -51.9     3.8    USNOB1.0 R2 	  31-May-13, 09-Jun-13	      
RBPLJ1836+3136   17.0   0.6   0.120   0.006   -23.9     1.4    USNOB1.0 R2 	  08-Jun-13		      
RBPLJ1838+4802   15.6   0.1   0.059   0.003    37.1     1.3    PTF 		  03-Jun-13		      
RBPLJ1844+5709   17.3   0.2   0.040   0.008   -49.7     5.9    USNOB1.0 R2 	  22-Jun-13		      
RBPLJ1849+6705   18.6   0.2   0.066   0.023    13.5    10.1    USNOB1.0 R2 	  20-Jun-13		      
RBPLJ1903+5540   15.7   0.5   0.101   0.003    41.7     0.9    USNOB1.0 R2 	  22-Jun-13		      
RBPLJ1927+6117   17.7   0.6   0.088   0.008   -40.6     2.7    USNOB1.0 R1  	  22-Jun-13		      
RBPLJ1959+6508   14.4   0.3   0.052   0.005   -25.1     2.5    USNOB1.0 R2 	  20-Jun-13		      
RBPLJ2000-1748   17.5   0.3   0.130   0.025    12.8     5.3    USNOB1.0 R2 	  09-Jun-13		      
RBPLJ2005+7752   15.5   0.3   0.047   0.003    80.8     2.2    USNOB1.0 R2 	  22-Jun-13		      
RBPLJ2015-0137   16.9   0.3   0.149   0.006    59.0     1.3    USNOB1.0 R2 	  09-Jun-13		      
RBPLJ2016-0903   17.1   0.3   0.025   0.008    -1.0     8.6    USNOB1.0 R2 	  10-Jun-13		      
RBPLJ2022+7611   16.0   0.1   0.202   0.004    35.2     0.7    USNOB1.0 R2 	  22-Jun-13, 25-Jun-13	      
RBPLJ2030-0622   15.0   0.5   0.014   0.002   -17.7     3.8    USNOB1.0 R2 	  10-Jun-13		      
RBPLJ2030+1936   18.2   0.4   0.096   0.014   -32.3     4.5    USNOB1.0 R2 	  19-Jun-13		      
RBPLJ2039-1046   17.4   0.2   0.020   0.008    44.6    11.4    USNOB1.0 R2 	  20-Jun-13		      
RBPLJ2131-0915   17.0   0.04  0.082   0.014    71.9     4.7    PTF 		  24-Jun-13		      
RBPLJ2143+1743   15.8   0.04  0.020   0.003    -4.3     4.5    PTF 		  10-Jun-13		      
RBPLJ2146-1525   17.0   0.1   0.028   0.018    55.5    19.1    USNOB1.0 R2 	  24-Jun-13		      
RBPLJ2147+0929   18.4   0.2   0.037   0.020    48.8    16.8    PTF 		  19-Jun-13		      
RBPLJ2148+0657   15.7   0.02  0.013   0.003    13.7     5.9    PTF 		  10-Jun-13, 23-Jun-13	      
RBPLJ2149+0322   15.6   0.1   0.120   0.023    50.6    11.2    USNOB1.0 R2 	  11-Jun-13		      
RBPLJ2202+4216   14.0   0.01  0.085   0.001   -11.3     0.5    PTF 		  19-Jun-13, 26-Jun-13	      					       
RBPLJ2217+2421   17.9   0.1   0.183   0.016   -24.9     2.5    USNOB1.0 R2   	  19-Jun-13		      
RBPLJ2232+1143   16.2   0.2   0.063   0.005    -7.0     1.9    PTF 		  23-Jun-13		      
RBPLJ2253+1608   15.2   0.1   0.012   0.007   -39.6    16.1    USNOB1.0 R2 	  21-Jun-13		      
RBPLJ2321+2732   18.6   0.05  0.043   0.026   -10.9    16.4    PTF 		  23-Jun-13, 25-Jun-13	      
RBPLJ2325+3957   17.0   0.5   0.036   0.033    21.6    26.5    USNOB1.0 R2 	  22-Jun-13		      
RBPLJ2340+8015   16.6   0.4   0.093   0.008   -36.2     2.7    USNOB1.0 R2 	  21-Jun-13		      
J0017+8135       16.4   0.6   0.011   0.005    72.0    13.0    USNOB1.0 R2        23-Jun-13		      
J0702+8549       18.3   0.3   0.011   0.013   -31.3    35.6    USNOB1.0 R2	  26-Jun-13		      
J1010+8250       16.2   0.4   0.098   0.011   -19.0     3.3    USNOB1.0 R2	  26-Jun-13		      
J1017+6116       16.4   0.3   0.015   0.020   -37.2    40.0    USNOB1.0 R2	  25-Jun-13		      
J1148+5924       13.8   0.02  0.025   0.001    12.9     1.4    USNOB1.0 R2	  25-Jun-13		      
J1436+6336       15.8   0.6   0.012   0.004    -7.5    10.5    USNOB1.0 R2	  25-Jun-13		      
J1526+6650       17.3   0.2   0.013   0.012   -43.6    27.1    USNOB1.0 R2	  27-Jun-13		      
J1551+5806       16.7   0.04  0.025   0.005   -25.5     5.6    USNOB1.0 R2	  25-Jun-13		      
J1603+5730       17.0   0.01  0.018   0.006    -7.7    10.0    USNOB1.0 R2	  25-Jun-13		      
J1623+6624       18.2   0.5   0.032   0.013   -36.1    10.9    USNOB1.0 R2	  25-Jun-13		      
J1624+5652       17.7   0.1   0.146   0.010    40.8     1.9    USNOB1.0 R2	  25-Jun-13		      
J1638+5720       16.5   0.2   0.013   0.003   -20.7     7.6    USNOB1.0 R2	  26-Jun-13		      
J1854+7351       16.3   0.2   0.020   0.004   -22.0     5.1    USNOB1.0 R2	  26-Jun-13		      
J1927+7358       15.6   0.1   0.021   0.005   -30.2     6.5    USNOB1.0 R2	  25-Jun-13		      
J2042+7508       14.3   0.2   0.018   0.001    -9.6     1.7    USNOB1.0 R2        23-Jun-13                     

